PySAD: A Streaming Anomaly Detection Framework in Python

Streaming anomaly detection requires algorithms that operate under strict constraints: bounded memory, single-pass processing, and constant-time complexity. We present PySAD, a comprehensive Python framework addressing these challenges through a unified architecture. The framework implements 17+ streaming algorithms (LODA, Half-Space Trees, xStream) with specialized components including projectors, probability calibrators, and postprocessors. Unlike existing batch-focused frameworks, PySAD enables efficient real-time processing with bounded memory while maintaining compatibility with PyOD and scikit-learn. Supporting all learning paradigms for univariate and multivariate streams, PySAD provides the most comprehensive streaming anomaly detection toolkit in Python. The source code is publicly available at github.com/selimfirat/pysad.

==> codes/example_usage_short.py <==
from pysad.evaluation.metrics import AUROCMetric
from pysad.models.loda import LODA
from pysad.utils.data import Data

model = LODA()
metric = AUROCMetric()
streaming_data = Data().get_iterator("arrhythmia.mat")

for x, y_true in streaming_data:
    anomaly_score = model.fit_score_partial(x)

    metric.update(y_true, anomaly_score)

print(f"Area under ROC metric is {metric.get()}.")

